Massive star clusters in the gamma-ray sky: the role of HII regions

Massive Star Clusters (SCs) have been proposed as important CR sources, with the potential of explaining the high-energy end of the Galactic cosmic-ray (CR) spectrum, that Supernova Remnants (SNRs) seem unable to account for. Thanks to fast mass losses due to the collective stellar winds, the environment around SCs is potentially suitable for particle acceleration up to PeV energies and the energetics is enough to account for a large fraction of the Galactic CRs, if the system is efficient enough. A handful of star clusters have been detected in gamma-rays confirming the idea that particle acceleration is taking place in this environment. However, contamination by other sources often makes it difficult to constrain the contribution arising from SCs only. Here we present a new analysis of Fermi-LAT data collected towards a few massive young star clusters. The young age (< 3 Myr) of the clusters guarantees that no SN has exploded in the region, allowing us to determine the power contributed by the stellar component alone, and to quantify the contribution of this type of sources to the bulk of CRs. Moreover, we will present a recent statistical investigation that quantifies the degree of correlation between gamma-ray sources and these astrophysical objects and briefly discuss the observational prospect for ASTRI and CTAO.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

